A rational QZ method

We propose a rational QZ method for the solution of the dense, unsymmetric generalized eigenvalue problem. This generalization of the classical QZ method operates implicitly on a Hessenberg, Hessenberg pencil instead of on a Hessenberg, triangular pencil. Whereas the QZ method performs nested subspace iteration driven by a polynomial, the rational QZ method allows for nested subspace iteration driven by a rational function, this creates the additional freedom of selecting poles. In this article we study Hessenberg, Hessenberg pencils, link them to rational Krylov subspaces, propose a direct reduction method to such a pencil, and introduce the implicit rational QZ step. The link with rational Krylov subspaces allows us to prove essential uniqueness (implicit Q theorem) of the rational QZ iterates as well as convergence of the proposed method. In the proofs, we operate directly on the pencil instead of rephrasing it all in terms of a single matrix. Numerical experiments are included to illustrate competitiveness in terms of speed and accuracy with the classical approach. Two other types of experiments exemplify new possibilities. First we illustrate that good pole selection can be used to deflate the original problem during the reduction phase, and second we use the rational QZ method to implicitly filter a rational Krylov subspace in an iterative method.

==> fig/subspace_iter/show_filter.m <==
% Visualize the filter
%% Real case
clear all
n_eval = 1000;
s1 = 2;
s2 = 4;
lmin = 1;
lmax = 10;
lambda = lmin:lmax;
lambdac = linspace(lmin,lmax,n_eval);

% RQZ
mu = 4.9;
nu = 1;
alph = 9.9;
beta = 1;

% rational
q = ((nu*lambdac - mu)./(beta*lambdac - alph)).^s1;
q2 = ((nu*lambdac - mu)./(beta*lambdac - alph)).^s2;
% polynomial
p = (nu*lambdac - mu).^s1;
p2 = (nu*lambdac - mu).^s2;

figure(1);
clf
semilogy(lambdac, abs(q),'k--')
hold on
semilogy(lambdac, abs(p),'k-')
xlabel('\lambda')
ylabel('|f(\lambda)|')
ylim([min(abs(q2)) max(abs(q2))])

figure(2);
clf
semilogy(lambdac, abs(q2),'k--')
hold on
semilogy(lambdac, abs(p2),'k-')
xlabel('\lambda')
ylabel('|f(\lambda)|')
ylim([min(abs(q2)) max(abs(q2))])

%% Complex
clear all

% Set up spectrum
C   = 0;      % center
r_x = 1;       % radius in x-direction
r_y = 1;       % radius in y-direction
n   = 11;      % number of eigenvalues
alpha = 0;     % angle (radials)
t = linspace(0,2*pi,n+1); 
t = t(1:end-1) + (t(2) - t(1))/2;
z = r_x*exp(alpha*1i)*cos(t) + 1i * r_y*exp(alpha*1i)*sin(t) + C;
n_eval = 100;

% evaluation grid
xmin = -1.2;
xmax = 1.2;
ymin = -1.2;
ymax = 1.2;
dx = linspace(xmin,xmax,n_eval);
dy = linspace(ymin,ymax,n_eval);
[x,y] = meshgrid(dx, dy);
lambdac = x + 1i*y;

%% RQZ
s = 2;
mu = -0.95;
nu = 1;
rho = mu/nu;
alph = 0.1+ 1*1i;
beta = 1;
xi = alph/beta;
l1 = 6
l2 = 3
% rational
q = ((nu*lambdac - mu)./(beta*lambdac - alph)).^s;
ql1 = abs(((nu*z(l1) - mu)./(beta*z(l1) - alph)).^s);
ql2 = abs(((nu*z(l2) - mu)./(beta*z(l2) - alph)).^s);
ql =  abs(((nu*z - mu)./(beta*z - alph)).^s);
% polynomial
p = (nu*lambdac - mu).^s;
pl1 = abs((nu*z(l1) - mu).^s);
pl2 = abs((nu*z(l2) - mu).^s);
pl = abs((nu*z - mu).^s);
% convergence
ql1rel = ql1 ./ ql;
ql1rel(l1) = 0;
pl1rel = pl1 ./ pl;
pl1rel(l1) = 0;
display(['Convergence lambda_1: rational is ' num2str(max(ql1rel) / max(pl1rel)) ' times slower than polynomial'])
ql2rel = ql ./ ql2;
ql2rel(l2) = 0;
pl2rel = pl ./ pl2;
pl2rel(l2) = 0;
display(['Convergence lambda_2: rational is ' num2str(max(ql2rel) / max(pl2rel)) ' times slower than polynomial'])
%%
figure(3)
clf
contourf(x,y,log10(abs(q)),20)
hold on
plot(real(z),imag(z),'o','MarkerSize',5,'MarkerEdgeColor','black','MarkerFaceColor','white');
plot(real(mu/nu),imag(mu/nu),'p','MarkerEdgeColor','green','MarkerFaceColor','green')
plot(real(alph/beta),imag(alph/beta),'s','MarkerEdgeColor','red','MarkerFaceColor','red')
caxis([-4 4])
colorbar;
colormap default
xlabel('Re(\lambda)')
ylabel('Im(\lambda)')


figure(4)
clf
contourf(x,y,log10(abs(p)),20)
hold on
plot(real(z),imag(z),'o','MarkerSize',5,'MarkerEdgeColor','black','MarkerFaceColor','white');
plot(real(mu/nu),imag(mu/nu),'p','MarkerEdgeColor','green','MarkerFaceColor','green')
caxis([-4 4])
colorbar;
colormap default
xlabel('Re(\lambda)')
ylabel('Im(\lambda)')

qabs =log10(abs(q));
pabs =log10(abs(p));
%save('results.mat', 'x','y','z', 'xi','rho','pabs','qabs');




==> fig/subspace_iter/subspace_iter.py <==
import scipy.io as sio
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
# Daan Camps, August 2, 2018

# LOAD THE DATA FROM THE EXPERIMENT


results = sio.loadmat('results.mat')

# complex data
eigAB = results['z']
eigAB.shape = (1,len(eigAB[0]))
eigAB = eigAB[0]

xi = results['xi']
xi.shape = (1,len(xi))
xi = xi[0]

rho = results['rho']
rho.shape = (1,len(rho))
rho = rho[0]

# real data
x = results['x']
# print len(x),x
# x.shape = (1,len(x))
# x = x[0]

y = results['y']
# y.shape = (1,len(y[0]))
# y = y[0]

p = results['pabs']
# print p
# p.shape = (1,len(p))
# p = p[0]

q = results['qabs']
# q.shape = (1,len(q))
# q = q[0]

levels = np.arange(-4.0, 4.0, 0.5)

## CREATE THE FIGURES
font0 = mpl.font_manager.FontProperties()
font = font0.copy()
font.set_family('serif')
#print font.get_family()
font = mpl.font_manager.FontProperties(family='cursive', style='oblique', variant='small-caps',
weight='heavy', size='large')

# Plot the polynomial
fig = plt.figure(figsize=(6,5))
plt.rc('text', usetex=True)
ax = fig.add_subplot(1,1,1)
ax.axis([-1.2,1.2, -1.2, 1.2])
ax.plot(eigAB.real,eigAB.imag,marker='o',linestyle='None',markerfacecolor='white',markeredgecolor='black',ms=5,markeredgewidth=1,label=r'$\Lambda$')
ax.plot(rho.real,rho.imag,marker='*',linestyle='None',markerfacecolor='red',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'$\varrho$')

cs = ax.contourf(x, y, p,levels,cmap=plt.cm.bone)
ax.contour(cs,levels=cs.levels[::2], colors='grey')

plt.xlabel(r'Re$(z)$',fontproperties=font)
plt.ylabel(r'Im$(z)$',fontproperties=font)
plt.legend(loc=2, borderaxespad=0.01,fontsize=14,fancybox=True, framealpha=0.8, numpoints = 1)
# axis ticks
ax.tick_params(axis='both', which='major', labelsize=18)
ax.tick_params(axis='both', which='minor', labelsize=18)

CBI = plt.colorbar(cs, orientation='vertical')
CBI.ax.tick_params(labelsize=18)
plt.tight_layout()
plt.savefig("polyfilt.pdf", dpi=150, transparent=True)

# Plot the rational
fig = plt.figure(figsize=(6,5))
plt.rc('text', usetex=True)
ax = fig.add_subplot(1,1,1)
ax.axis([-1.2,1.2, -1.2, 1.2])
ax.plot(eigAB.real,eigAB.imag,marker='o',linestyle='None',markerfacecolor='white',markeredgecolor='black',ms=5,markeredgewidth=1,label=r'$\Lambda$')
ax.plot(rho.real,rho.imag,marker='*',linestyle='None',markerfacecolor='red',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'$\varrho$')
ax.plot(xi.real,xi.imag,marker='p',linestyle='None',markerfacecolor='blue',markeredgecolor='black',ms=10,markeredgewidth=0.1,label=r'$\xi$')

cs = ax.contourf(x, y, q,levels,cmap=plt.cm.bone)
ax.contour(cs,levels=cs.levels[::2], colors='grey')

plt.xlabel(r'Re$(z)$',fontproperties=font)
plt.ylabel(r'Im$(z)$',fontproperties=font)
plt.legend(loc=2, borderaxespad=0.01,fontsize=14,fancybox=True, framealpha=0.8, numpoints = 1)
# axis ticks
ax.tick_params(axis='both', which='major', labelsize=18)
ax.tick_params(axis='both', which='minor', labelsize=18)

CBI = plt.colorbar(cs, orientation='vertical')
CBI.ax.tick_params(labelsize=18)
plt.tight_layout()
plt.savefig("ratfilt.pdf", dpi=150, transparent=True)

#plt.show()

